SU(3) quark-antiquark QCD flux tube

We compute the quark-antiquark flux tube for pure gauge SU(3) in space-time 3 + 1 dimensions. To increase the signal over noise ratio, we apply the improved multihit and extended smearing techniques. We fit the field densities with an appropriate ansatz and we observe both the screening of the color fields and the quantum widening of the flux tube in the mediator plane and in the charge planes.

==> figures/0script.sh <==
#!/bin/bash
hostconfig=larva11
hostid=$(hostname -f)
localdir=`pwd`
#configdir="/home/nuno/Lattice_SU3/0TQuark_res/figures_GPU_APE_HYP"

names=`ls *.png`

cd $localdir

echo $names

for name in $names; do
	filename0=$(basename $name)
	filename=$(basename $name .jpg)


	#convert $filename0 -resize 200% -quality 200 -compress JPEG $filename".jpg"
	echo "Converting $filename0 to PDF"
	#convert $filename0 -resize 300% -scale 100% -interpolate average -quality 100 -density 200  -compress JPEG $filename".jpg"
	#convert -density 200 -quality 100   $filename0 -compress JPEG $filename".jpg"
	convert -density 200 -quality 100  $filename0 $filename".pdf"

done



#rm -f *.jpg

